Conformal Field Theory Ground States as Critical Points of an Entropy Function

We derive an entropy formula satisfied by the ground states of 1+1D conformal field theories. The formula implies that the ground state is the critical point of an entropy function. We conjecture that this formula may serve as an information-theoretic criterion for conformal field theories, which differs from the conventional algebraic definition. In addition to these findings, we use the same proof method to extract the six global conformal generators of the conformal field theory from its ground state. We validate our results by testing them on different critical lattice models with excellent agreement.

==> anc/1-check-state.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Goal: test Eq. (1) and  Eq. (3) for different lattice models\n",
    "\n",
    "## Models:\n",
    "1. critical Ising model (c=1/2): $\\sum - Z - XX$\n",
    "2. critical three-state Potts model (c=4/5): $\\sum - Z_3 - Z_3^\\dagger - X_3 X_3^\\dagger - X_3^\\dagger X_3$\n",
    "3. XX model (c=1): $\\sum XX + YY$\n",
    "4. Heisenberg model (c=1): $\\sum XX + YY + ZZ$\n",
    "\n",
    "## Usage: test(model, A, B, C, D)\n",
    "The function takes the ground state of the model on a circle of length $A + B + C + D$\n",
    "and `return eta, error1, error2`\n",
    "where error1 and error2 are the errors in Eq. (1) $K_\\Delta|\\psi\\rangle \\propto |\\psi\\rangle$ and Eq. (3) $K_\\Delta|\\psi\\rangle = \\frac{c}{3}h(\\eta) |\\psi\\rangle$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from utils import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def test(model, A, B, C, D):\n",
    "  L = A+B+C+D\n",
    "  eta = get_eta(A, B, C, D)\n",
    "\n",
    "  H = gen_Hamiltonian(model, L)\n",
    "  c = get_c_model(model)\n",
    "  d = H.shape[0]\n",
    "  psi = ground_state(H)\n",
    "  psi = psi.reshape([d**A, d**B, d**C, d**D])\n",
    "  \n",
    "  psia = K_psi(psi, [0])\n",
    "  psib = K_psi(psi, [1])\n",
    "  psic = K_psi(psi, [2])\n",
    "  psid = K_psi(psi, [3])\n",
    "  psiab = K_psi(psi, [0, 1])\n",
    "  psibc = K_psi(psi, [1, 2])\n",
    "\n",
    "  psi1 = psiab + psibc - eta * psia - eta * psic - (1-eta) * psib - (1-eta) * psid\n",
    "\n",
    "  Psi = psi.flatten()\n",
    "  Psi1 = psi1.flatten()\n",
    "\n",
    "  return eta, np.linalg.norm(Psi1 - np.dot(Psi.conj(), Psi1) * Psi), np.linalg.norm(Psi1 - c/3*h(eta) * Psi)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.33333333333333326, 0.02242023862236829, 0.022891388358044003)\n",
      "(0.29289321881345254, 0.022896663324465275, 0.023355417960511875)\n",
      "(0.276393202250021, 0.02324043496126779, 0.023692281022897596)\n"
     ]
    }
   ],
   "source": [
    "print(test('Ising', 1, 1, 1, 3))\n",
    "print(test('Ising', 1, 1, 1, 5))\n",
    "print(test('Ising', 1, 1, 1, 7))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.4999999999999999, 0.028191290848012824, 0.02879543837224167)\n",
      "(0.4999999999999999, 0.00900883185645455, 0.009046017000840172)\n",
      "(0.4999999999999999, 0.005698622121402899, 0.0057069703932778664)\n"
     ]
    }
   ],
   "source": [
    "print(test('Ising', 1, 1, 1, 1))\n",
    "print(test('Ising', 2, 2, 2, 2))\n",
    "print(test('Ising', 3, 3, 3, 3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.4999999999999999, 0.042181093402110105, 0.04338651219023782)\n"
     ]
    }
   ],
   "source": [
    "print(test('Potts', 1, 1, 1, 1))\n",
    "# print(test('Potts', 2, 2, 2, 2))\n",
    "# print(test('Potts', 3, 3, 3, 3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.4999999999999999, 5.493570990580534e-16, 0.04863870149221089)\n",
      "(0.4999999999999999, 0.03986850585806821, 0.041559732011216)\n",
      "(0.4999999999999999, 0.011977304504426092, 0.012537521596247067)\n"
     ]
    }
   ],
   "source": [
    "print(test('XX', 1, 1, 1, 1))\n",
    "print(test('XX', 2, 2, 2, 2))\n",
    "print(test('XX', 3, 3, 3, 3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.4999999999999999, 6.855121490028353e-16, 0.056633012265132614)\n",
      "(0.4999999999999999, 0.05619705051024559, 0.05827886695129541)\n",
      "(0.4999999999999999, 0.027866615849536657, 0.028566413127978727)\n"
     ]
    }
   ],
   "source": [
    "print(test('Heisenberg', 1, 1, 1, 1))\n",
    "print(test('Heisenberg', 2, 2, 2, 2))\n",
    "print(test('Heisenberg', 3, 3, 3, 3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.8"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "31f2aee4e71d21fbe5cf8b01ff0e069b9275f58929596ceb00d14d90e3e16cd6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/2-check-state-free-fermion.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Goal: test Eq. (1) and  Eq. (3) for free fermions\n",
    "\n",
    "## Model:\n",
    "1. critical free Majorana fermions (c=1/2): $\\sum \\gamma \\gamma$ with periodic boundary condition\n",
    "\n",
    "## Usage: test(A, B, C, D)\n",
    "The function takes the ground state of the free fermion model on a circle of length $A + B + C + D$\n",
    "and `return eta, error1, error2`\n",
    "where error1 and error2 are the errors in Eq. (1) $K_\\Delta|\\psi\\rangle \\propto |\\psi\\rangle$ and Eq. (3) $K_\\Delta|\\psi\\rangle = \\frac{c}{3}h(\\eta) |\\psi\\rangle$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from free_fermion import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gen_Hamiltonian(n):\n",
    "  H = np.zeros(shape=(2 * n, 2 * n))\n",
    "  # hopping\n",
    "  for i in range(n-1):\n",
    "    H[2 * i, 2 * i + 1] = 1\n",
    "    H[2 * i + 1, 2 * (i+1)] = 1\n",
    "  H[2 * (n-1), 2 * (n-1) + 1] = 1\n",
    "  H[2 * (n-1) + 1, 0] = -1 # boundary condition\n",
    "  return H - H.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def h(eta):\n",
    "  return - eta * np.log(eta) - (1-eta) * np.log(1-eta)\n",
    "\n",
    "def get_eta(A, B, C, D):\n",
    "  L = A+B+C+D\n",
    "  return np.sin(np.pi * A / L) * np.sin(np.pi * C / L) / np.sin(np.pi * (A+B) / L) / np.sin(np.pi * (B+C) / L)\n",
    "\n",
    "def test(A, B, C, D, Cor=None):\n",
    "  L = A+B+C+D\n",
    "  eta = get_eta(A, B, C, D)\n",
    "\n",
    "  if Cor is None:\n",
    "    H = gen_Hamiltonian(L)\n",
    "    Cor = hamiltonian_to_correlation(H)\n",
    "\n",
    "  indA = list(range(0, A*2))\n",
    "  indB = list(range(A*2, (A+B)*2))\n",
    "  indC = list(range((A+B)*2, (A+B+C)*2))\n",
    "  indD = list(range((A+B+C)*2, L*2))\n",
    "\n",
    "  Ka, Ca = correlation_to_K(Cor, indA, eps=0, const=True)\n",
    "  Kb, Cb = correlation_to_K(Cor, indB, eps=0, const=True)\n",
    "  Kc, Cc = correlation_to_K(Cor, indC, eps=0, const=True)\n",
    "  # to avoid 0 eigenvalues in the density matrix\n",
    "  if (A+B+C) * 2 < L:\n",
    "    Kd, Cd = correlation_to_K(Cor, indA+indB+indC, eps=0, const=True)\n",
    "  else:\n",
    "    Kd, Cd = correlation_to_K(Cor, indD, eps=0, const=True)\n",
    "  Kab, Cab = correlation_to_K(Cor, indA+indB, eps=0, const=True)\n",
    "  Kbc, Cbc = correlation_to_K(Cor, indB+indC, eps=0, const=True)\n",
    "\n",
    "  K_Delta = Kab + Kbc - eta * Ka - eta * Kc - (1-eta) * Kb - (1-eta) * Kd\n",
    "  C_Delta = Cab + Cbc - eta * Ca - eta * Cc - (1-eta) * Cb - (1-eta) * Cd\n",
    "\n",
    "  error1 = (expectation2(Cor, K_Delta, K_Delta, c1=C_Delta, c2=C_Delta).real - expectation1(Cor, K_Delta, c=C_Delta)**2)**0.5\n",
    "  error2 = (expectation2(Cor, K_Delta, K_Delta, c1=C_Delta - 1/6 * h(eta), c2=C_Delta - 1/6 * h(eta)).real)**0.5\n",
    "\n",
    "  return eta, error1, error2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "gap = 0.5176380902050409\n",
      "(0.33333333333333326, 0.02242023862195163, 0.022891388357632762)\n",
      "gap = 0.39018064403225616\n",
      "(0.29289321881345254, 0.022896663324469022, 0.02335541796051564)\n",
      "gap = 0.3128689300804618\n",
      "(0.276393202250021, 0.023240434961269776, 0.023692281022899837)\n"
     ]
    }
   ],
   "source": [
    "print(test(1, 1, 1, 3))\n",
    "print(test(1, 1, 1, 5))\n",
    "print(test(1, 1, 1, 7))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "gap = 0.04303219487244165\n",
      "64 (0.2542138728483972, 0.005205149547211167, 0.005209678834005835)\n",
      "gap = 0.038782663543648184\n",
      "72 (0.25341542275876566, 0.0052089528610795, 0.005213473391303691)\n",
      "gap = 0.03529696128625564\n",
      "80 (0.2528246040070282, 0.005211778692031351, 0.0052162927481348275)\n",
      "gap = 0.03238613760500028\n",
      "88 (0.2523750795513037, 0.005213935289695633, 0.005218444422960534)\n",
      "gap = 0.029918814030525348\n",
      "96 (0.25202507330574186, 0.0052156183702449085, 0.005220123672291931)\n"
     ]
    }
   ],
   "source": [
    "# For fixed A, B, C, the error won't decrease\n",
    "t = 3\n",
    "\n",
    "for L in range(64, 100, 8):\n",
    "  print(L, test(t, t, t, L))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "gap = 0.26105238444010287\n",
      "gap = 0.19603428065912118\n",
      "gap = 0.1569181914556889\n",
      "gap = 0.13080625846028593\n",
      "gap = 0.11214089447438283\n",
      "gap = 0.09813534865483554\n",
      "gap = 0.08723877473067135\n",
      "gap = 0.07851963151813668\n",
      "gap = 0.07138466767796019\n",
      "gap = 0.06543816564355248\n",
      "gap = 0.060406055601776955\n",
      "gap = 0.05609251255173758\n",
      "gap = 0.05235389661574607\n",
      "gap = 0.04908245704582271\n",
      "gap = 0.04619578330600092\n",
      "gap = 0.04362977006912181\n",
      "gap = 0.04133380245510779\n",
      "gap = 0.039267384921256025\n",
      "gap = 0.03739773286180382\n",
      "gap = 0.03569802075769175\n",
      "gap = 0.0341460871499496\n",
      "gap = 0.03272346325297304\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# For fixed A = B = C = L/4, the error decreases\n",
    "Ls = list(range(12, 100, 4))\n",
    "err1s = []\n",
    "err2s = []\n",
    "for L in Ls:\n",
    "  t = L//4\n",
    "  _, err1, err2 = test(t, t, t, t)\n",
    "  err1s.append(err1)\n",
    "  err2s.append(err2)\n",
    "\n",
    "plt.figure(figsize=(6, 4))\n",
    "plt.gcf().add_axes([0.15, 0.15, 0.8, 0.8])\n",
    "plt.rc('xtick', labelsize=13) \n",
    "plt.rc('ytick', labelsize=13) \n",
    "plt.plot(Ls, err1s)\n",
    "# plt.plot(Ls, err2s) # indistinguishable to err1s from the plot\n",
    "plt.xlim(0, None)\n",
    "plt.ylim(0, None)\n",
    "plt.xlabel('L', fontsize=16)\n",
    "plt.ylabel('error', fontsize=16)\n",
    "plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.savefig('plot-error-free-fermion.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(6, 4))\n",
    "plt.gcf().add_axes([0.15, 0.15, 0.8, 0.8])\n",
    "plt.rc('xtick', labelsize=13) \n",
    "plt.rc('ytick', labelsize=13) \n",
    "plt.plot(np.log(Ls), np.log(err1s))\n",
    "plt.xlabel('log L', fontsize=16)\n",
    "plt.ylabel('log error', fontsize=16)\n",
    "plt.grid()\n",
    "plt.tight_layout()\n",
    "plt.savefig('plot-error-free-fermion-log.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "phys",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.8"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "ba0a27046ae1f5e516bf7573ec6a9bd34a8cc7c6e1dd1e8743910c686fcb29e1"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/3-check-H-from-state-spectrum.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Goal: test the reconstructed Hamiltonian Eq. (29) for different models\n",
    "\n",
    "## Models:\n",
    "1. critical Ising model (c=1/2): $\\sum - Z - XX$\n",
    "2. critical three-state Potts model (c=4/5): $\\sum - Z_3 - Z_3^\\dagger - X_3 X_3^\\dagger - X_3^\\dagger X_3$\n",
    "3. XX model (c=1): $\\sum XX + YY$\n",
    "4. Heisenberg model (c=1): $\\sum XX + YY + ZZ$\n",
    "\n",
    "## Usage: test(model, L, n=20)\n",
    "Plot the lowest $n$ eigenvalues of the original Hamiltonian and the reconstructed Hamiltonian of length $L$,\n",
    "where the original Hamiltonian is rescaled to match the reconstructed Hamiltonian. \n",
    "We also rescale the Hamiltonians by $\\frac{L}{2 \\pi}$, so that it is easier to compare the spectrum to the scaling dimension $\\Delta$. \n",
    "Recall $H_{rec} |\\Delta, s \\rangle \\approx \\frac{2\\pi}{L} \\Delta |\\Delta, s \\rangle$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "np.set_printoptions(precision=3, suppress=True, linewidth=np.inf)\n",
    "import matplotlib.pyplot as plt\n",
    "from utils import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def state_to_H(psi):\n",
    "  d = psi.shape[0]\n",
    "  L = len(psi.shape)\n",
    "\n",
    "  rho1 = density_matrix(psi, [0])\n",
    "  rho2 = density_matrix(psi, [0,1])\n",
    "\n",
    "  K1 = K(rho1)\n",
    "  K2 = K(rho2)\n",
    "\n",
    "  S1 = entropy(rho1)\n",
    "  S2 = entropy(rho2)\n",
    "\n",
    "  H_local = ((K2 - extend(K1, [0], [d, d])) - (S2 - S1) * np.eye(d**2).reshape([d]*4)) / (2 * L * np.sin(np.pi / L)**2 / np.sin(2 * np.pi / L))\n",
    "\n",
    "  return cyclic_operator(H_local, L)\n",
    "\n",
    "def test(model, L, n=20, xticks=None, yticks=None):\n",
    "  H = gen_Hamiltonian(model, L)\n",
    "  d = H.shape[0]\n",
    "  psi = ground_state(H)\n",
    "  H_new = state_to_H(psi) * L / 2 / np.pi\n",
    "\n",
    "  H = H.reshape(d**L, d**L)\n",
    "  eigvals = np.linalg.eigvalsh(H)\n",
    "\n",
    "  H_new = H_new.reshape(d**L, d**L)\n",
    "  eigvals_new = np.linalg.eigvalsh(H_new)\n",
    "  print(f'E_gnd = {eigvals_new[0]}')\n",
    "\n",
    "  plt.figure(figsize=(4,3))\n",
    "  n = min(n, len(eigvals))\n",
    "  X = np.arange(n)\n",
    "  plt.scatter(X, (eigvals[:n] - eigvals[0]) / (eigvals[n-1] - eigvals[0]) * (eigvals_new[n-1] - eigvals_new[0]), s=50, marker='o', facecolors='none', edgecolors='r', label='original')\n",
    "  plt.scatter(X, eigvals_new[:n] - eigvals_new[0], s=30, marker='x', c='b', label='reconstructed')\n",
    "  plt.grid()\n",
    "  plt.legend()\n",
    "  plt.xlabel('')\n",
    "  plt.ylabel('Rescaled Energy')\n",
    "  plt.xticks(xticks)\n",
    "  plt.yticks(yticks)\n",
    "  plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "E_gnd = -4.410003357216577e-05\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYYAAAEhCAYAAAB7mQezAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8o6BhiAAAACXBIWXMAAA9hAAAPYQGoP6dpAABOkUlEQVR4nO3deXxM1/vA8c8VWUnElkhiSFKqlko1oUIRVVH5VnUJbbVEbVXUVktR39KNfqst/Skaa0WVVtDaxTIo0lCh1FIkZBpBKRIiySS5vz9Gpka2mZhkiOf9euWV3nPPPfOcdMwz9557z1FUVVURQgghbqlg6wCEEELcWyQxCCGEMCGJQQghhAlJDEIIIUxIYhBCCGFCEoMQQggTkhiEEEKYkMQghBDChCQGIYQQJiQxCCGEMGHTxDB79myaNm2Km5sbbm5uBAcHs2HDhkLra7VaFEXJ93P8+PEyjFoIIcq3irZ88dq1azN16lTq1asHwLfffkvXrl2Jj4+ncePGhR534sQJ3NzcjNs1a9Ys9ViFEOJBodxrk+hVq1aNzz77jL59++bbp9Vqad++PVeuXMHd3b1E7efm5nLu3DlcXV1RFOUuoxVCiPuDqqqkpaXh7e1NhQpFXyyy6RnD7XJycvjxxx+5ceMGwcHBRdZt1qwZGRkZNGrUiPfee4/27dsXWjczM5PMzEzjdnJyMo0aNbJa3EIIcT/R6XTUrl27yDo2TwyHDx8mODiYjIwMKleuzKpVqwr94Pby8iIyMpLAwEAyMzOJioqiQ4cOaLVa2rZtW+AxU6ZMYfLkyfnK582bh4uLi1X7IoQQ96r09HT69euHq6trsXVtfikpKyuLpKQkrl69SnR0NPPmzWPHjh1mf6vv0qULiqLw888/F7j/zjOG1NRUNBoNly5dMhmnMIderycmJoaOHTtib29v0bH3E+ln+SL9LF9K2s/U1FRq1KjBtWvXiv3ss/kZg4ODg3HwOSgoiH379jFjxgy++eYbs45v2bIlS5YsKXS/o6Mjjo6O+crt7e1L/Oa5m2PvJ9LP8kX6Wb5Y2k9L6t5zzzGoqmryDb848fHxeHl5lWJEQgjxYLHpGcP48ePp3LkzGo2GtLQ0li1bhlarZePGjQCMGzeO5ORkFi9eDMD06dPx9fWlcePGZGVlsWTJEqKjo4mOjrZlN4QQovRdvgyrV8M//8DDD8OlS1BKX4ptmhguXLhAz549SUlJoUqVKjRt2pSNGzfSsWNHAFJSUkhKSjLWz8rKYtSoUSQnJ+Ps7Ezjxo1Zt24dYWFhVo8tJycHvV5vUqbX66lYsSIZGRnk5ORY/TXvFdLPu2Nvb4+dnZ3V2hMPuIwMGDkSdf4ClGw9eHrC7NnQsCF064Y6fQZKJeveSGPzweeylpqaSpUqVQodgFFVlfPnz3P16tUC9928eRNnZ+dy/QyE9PPuubu7U6tWrXvi76fX61m/fj1hYWHl+tp7ueynXg/PPssh7RUGeKxmxRpHajV2M/Tz1CnOT4wkvOIqIrfWI6C5Q5FNFffZdzubDz7fa/KSgoeHBy4uLib/sHNzc7l+/TqVK1cu9gGR+5n0s+RUVSU9PZ2LFy8CyPiXuDuLFqFujmHAI1eIO16FkJdg61bDlYzkl4bS4YtBJJxzZkC388Qm1sJa30MkMdwmJyfHmBSqV6+eb39ubi5ZWVk4OTmV+w9M6WfJOTs7A3Dx4kU8PDzkspIouVmzULo8y4qvqxASAgkJEBYGU6YYfiecc8a/0nlWVHwVhW2AdTJD+f1XXwJ5Ywry4Ju4W3nvoTvHqYQw2/XrcPAghIej0YBWC/7+cOaMYfeZM4Zt7bTf0JzWGgajrUQSQwHuhevC4v4m7yFx1/K+VNw6A9VoICrKtEpUlKHcpL4VSGIQQoh7UZUqhttRt20DQKeDnj1Nq/TsCbpV+6FGDbDiLNOSGIQQorSoKly4AElJhttOLVGhAgwYAFFR6H49Zxxj8PU17Pb1NWyHLOyFLnwEWPFOLEkMpeGff2DmTBg+HMaMgZgYyM21dVQFmjRpEo899phFx4SEhDB8+HCbxyHEPSs7G3X2HGjaFGrVgrp1Dd/oBw1CPZ1gfjtDhqBWr0F4u79JSAB/f5X16w271n96BH/7JBJy/Qj/dRTWfPBAEoM15ebCf/8LPj4wcqQhISxbBqGhhodR4uJsHWE+o0aNYuvWrRYds3LlSj788MNSikiI+1xWFoc6jKTloGbofFrCDz/Axo0wYgS6Fb/SssEVDn13xLy2atRA2b6NSJ/JtOBXtA6d8Bn7OgA+L7dGW7snLZreJHKhg9VuVQVJDNb1zjvw0UeG33/9BX/8AWfPwi+/QLVq8NRTEB9v6ygBw/322dnZVK5cucBbc4tSrVo1s6buFeJBpP73fQbsep04niDk5Fx0LbtBp07o+n9ASKU44nICGdA7C/X6DfMa9Pcn4M8fiV17GU2QJ6SnG8q//x7NyW3EHnQmIMC6fZDEYC1//AHTp8PnnxuSg4eHoVxRoHVr2LIFHnoIRowotRAyMzMZOnQoHh4eODk58eSTT7Jv3z7g3/WyN23aRFBQEI6OjuzatSvfJZzs7GyGDRtG3bp1qVmzJmPHjiUiIoLnn3/eWOfOS0m+vr588skn9OnTB1dXV+rUqUNkZKRJbGPHjuXhhx/GxcUFf39/Jk6cKLdyivLnxg2UObNZMXAr/v63xgBCYM8ew++EM3b419GzIvt5lGXfm9+unR3Kf8IMtyGtXGkoCwszlJfCDXCSGKxlzhzDHCaDBxe8v1IlGDcOduyAY8dKJYQxY8YQHR3Nt99+y4EDB6hXrx6dOnXin3/+MakzZcoUjh07RtOmTfO18emnn7J06VK+/vprdu3aRWpqKqtXry72tT///HOCgoKIj49n0KBBvPXWWxw/fty439XVlUWLFnH06FFmzJjB3Llz+fLLL63SbyHuGTExcO0amne6G587SEgwfDc0jBGA9hd7NJ0awfLlto62UJIYrGXfPujcGRyKmK/kuef+rWtlN27cYPbs2Xz22Wd07tyZRo0aMXfuXJydnZk/f76x3gcffEDHjh156KGHCryE9H//93+8++67PPvsszzyyCPMnDnTrPW1w8LCGDRoEPXq1WPs2LHUqFEDrVZr3P/ee+/RqlUrfH196dKlC++88w4//PCDNbouxL0j70tY3bpFP3fg6/tv3XuQJAZrUVWKPacrxeklTp8+jV6vp3Xr1sYye3t7WrRowbHbzlCCgoIKbePatWtcuHCB5s2bG8vs7OwIDAws9vVvP/tQFIVatWoZ5wsCWLFiBU8++SS1atWicuXKTJw40WTmXCHKhbxnCU6dKvy5Ax1w8qRVnzuwNkkM1tKsGWzaVPTTh2vXGn4//rjVXz5vktw7n7hVVdWkrFKlSsW2VVAbxblzNktFUci9dYtubGwsr7zyCp07d2bt2rXEx8czYcIEsrKyim1XiPtKx45QvTq6z5YZnzvw94fdu/+9rBTSOgvdtj+hRw9bR1soSQzW8tZbcO4czJtX8P6MDJg6FZ58Epo0sfrL16tXDwcHB3755RdjmV6vZ//+/TRs2NCsNqpUqYKnp6dxwBoMEwvG3+WdVLt376Zu3bpMmDCBoKAg6tevz9mzZ++qTSHuSU5OqEPeJnxB53/HFLTQqtWtuY7q5pCgcyDc4WfU8G62jrZQMruqtQQEwJtvwpAhcOUKDBoEedfmDxww3ML6xx+Gd0cpqFSpEm+99RajR4+mWrVq1KlTh//973+kp6fTt29fDh06ZFY7b7/9NlOnTsXb25tmzZrx9ddfc+XKlbua+6devXokJSWxbNkymjdvzrp161i1alWJ2xPiXqZMfI/IuPcYsAFWeHyOZmNHcHNDs3s32stbCLdfQuRSNxQXZ1uHWihJDNb09deGu4/efx8+/hgaN4a0NDh+3DDitGkTPPFEqb381KlTyc3NpWfPnqSlpREUFMSmTZuoWrWq2W2MHTuWlJQUBg4cSMWKFRkwYACdOnW6q6mju3btyogRIxgyZAiZmZn85z//YeLEiUyaNKnEbQpxz7KzI2Dtx8Qu/wFlVophWgsADw80Q/sRO9gLxfveXqdDVnC7TUZGBomJifj5+eHk5JTv2NzcXFJTU3Fzcyt6/v7z5+Hbb+HUKXB0hKefhmefhYr3Rx6+vZ8ADRs2pHv37uXuaWez/3+WQHHvpbJULlc2K8A928+MDMjKAlfX4m9QMUNJ+ykruNlarVowdqytoyiRs2fPsnHjRgIDA7G3t2fWrFkkJibS4x4eKBPinubkZPi5j0hiECYqVKjA4sWLGT16NABNmjRhy5YtZg9gCyHuf5IYhAmNRmN84rk0LrEIIe598q9eCCGECZsmhtmzZ9O0aVPc3Nxwc3MjODiYDRs2FHnMjh07CAwMxMnJCX9/f+bMmVNG0QohxIPBpomhdu3aTJ06lf3797N//36eeuopunbtyh9//FFg/cTERMLCwmjTpg3x8fGMHz+eoUOHEh0dXcaRCyFE+WXTMYYuXbqYbH/88cfMnj2b2NhYGjdunK/+nDlzqFOnDtOnTwcMt1Hu37+fadOm8dJLLxX4GpmZmWRmZhq3U1NTAcMtX3dO+6zX61FVldzcXON0DrfLu7M3r055Jf28e7m5uaiqil6vv6tnQKwh731e3qc5l36ad5w57pnB55ycHH788Udu3LhBcHBwgXX27t1LaGioSVmnTp2YP38+er2+wHt6p0yZwuTJk/OVb968GRcXF5OyihUrUqtWLa5fv17kPD5paWnmdOm+J/0suaysLG7evMnOnTvJzs62evslERMTY+sQyoT0s2DpeQv8mMHmieHw4cMEBweTkZFB5cqVWbVqFY0aNSqw7vnz5/H09DQp8/T0JDs7m0uXLuHllf9pwnHjxjFy5EjjdmpqKhqNhtDQ0AIfcNPpdFSuXLnAh5JUVSUtLQ1XV9e7miLiXif9vHsZGRk4OzvTtm3be+IBt5iYGDp27HhvPfhlZdLPouVdLTGHzRNDgwYNOHjwIFevXiU6OpqIiAh27NhRaHIobObPwv5hOzo64ujomK/c3t4+3x81JycHRVGoUKFCgbdp5l1uyKtTXkk/i3bmzBn8/PyIj483Wf3udhUqVEBRlALfZ7ZyL8VSmqSfhdc3l83/1Ts4OFCvXj2CgoKYMmUKAQEBzJgxo8C6tWrV4vz58yZlFy9epGLFihavW1yaCptk5MGafKR4dy4RWprOnDmDoigcPHiwTF5PiPuZzRPDnVRVNRksvl1wcHC+62qbN28mKCjonvmGcOgQtGx5azGO2+h0hnIzJzm9a+VlrQNVVe+Za/RCPChsmhjGjx/Prl27OHPmDIcPH2bChAlotVpee+01wDA+0KtXL2P9gQMHcvbsWUaOHMmxY8dYsGAB8+fPZ9SoUbbqgglVNUykGBdnWPg7LznodIbtuDjD/tI4cwgJCWHIkCGMHDmSGjVq0LFjR44ePUpYWBiVK1fG09OTnj17cunSJeMxubm5fPrpp9SrVw9HR0fq1KnDxx9/bNx/+PBhnnrqKZydnalevToDBgzg+vXrxv29e/fm+eefZ9q0aXh5eVG9enUGDx5scvfDrFmzqF+/Pk5OTnh6ehIeHm48dseOHcyYMQNFUVAUhTNnzqDValEUhU2bNhEUFISjoyO7du0yvtbthg8fTkhIiFn98fPzA6BZs2YoimJy3MKFC2nYsCFOTk488sgjzJo1y+R14uLiaNasGU5OTsZ1rYUo11Qb6tOnj1q3bl3VwcFBrVmzptqhQwd18+bNxv0RERFqu3btTI7RarVqs2bNVAcHB9XX11edPXu2Ra957do1FVCvXbuWb9/NmzfVo0ePqjdv3izw2JycHPXKlStqTk5Ooe0nJamqv7+qguH37t2m20lJFoVrtnbt2qmVK1dWR48erR4/flzds2ePWqNGDXXcuHHqsWPH1AMHDqgdO3ZU27dvbzxmzJgxatWqVdVFixapp06dUnft2qXOnTtXzcnJUZOTk1Vvb2/1xRdfVA8fPqxu3bpV9fPzUyMiIozHR0REqG5uburAgQPVY8eOqWvWrFFdXFzUyMhIVVVVdd++faqdnZ26dOlS9cyZM+qBAwfUGTNmqKqqqlevXlWDg4PV/v37qykpKWpKSoqanZ2tbt++XQXUpk2bqps3b1ZPnTqlXrp0SY2IiFC7du1q0udhw4aZvD8K64+qqmpcXJwKqFu2bFFTUlLUy5cvqzk5Oer06dNVLy8vNTo6Wk1ISFCjo6PVatWqqYsWLVJVVVWvX7+u1qxZU3355ZfVI0eOqGvWrFH9/f1VQI2Pjy/0/0dx76WylJWVpa5evVrNysqydSilSvpZtKI+++5k08RgC6WdGFTVNDnk/ZRmUlBVQ2J47LHHjNsTJ05UQ0NDTerodDoVUE+cOKGmpqaqjo6Oxg/O2+V9YFatWlW9fv26sXzdunVqhQoV1PPnz6uqakgMdevWVbOzs411unXrpr788suqqqpqdHS06ubmpqamphYa87Bhw0zK8hLD6tWrTcqLSwxF9UdVVTUxMTHfh3lOTo7q4+OjLlmyxKTuhx9+qAYHB6uqqqrffPONWq1aNfXGjRvG/bNnz5bEcA+SfhbNksRg87uSyiONBqKioHXrf8uiogzlpSkoKMj437/99hvbt2+ncuXK+eqdPn2aq1evkpmZSYcOHQps688//yQgIMBkjejWrVuTm5vLiRMnjLcNN27c2OQBLi8vLw4fPgxAx44dqVu3Lv7+/jzzzDM888wzvPDCC/meHymuL+Y4duxYkf0pyN9//01ycjL9+/fnzTffNJZnZ2dTpUoVY7sBAQEmMRf2nI0Q5YUkhlKg00HPnqZlPXsaVvUszeRw+4d4bm4uXbp04dNPP81Xz8vLi4SEhCLbUlW10FuAby+/c9BfURTjbaCurq4cOHAArVbL5s2b+e9//8ukSZPYt28f7nnLnprRFzDc/qneMThz+1iGs7PlyyTmxfnNN9/k+7DPS3Z3vqYQD4J77q6k+13eQHPeQuC7dxt+JySYDkiXtscff5w//vgDX19f6tWrZ/JTqVIl6tevj7OzM1u3bi3w+LznS27cuGEs2717NxUqVODhhx82O46KFSvy9NNP87///Y/ff/+dM2fOsG3bNsBwq3JOTo5Z7dSsWZOUlBSTsttvPS2uPw4ODgAmr+fp6Ym3tzeJiYn5/kZ5g9WNGjXi0KFD3Lx503hcbGysWTELcb+SxGBFqgrh4f8mBa0WWrUy/M5LDuHhZfM8w+DBg/nnn3949dVXiYuLIyEhgc2bN9OnTx9ycnJwcnJi7NixjBkzhsWLF3P69GliY2OZP38+AN26dcPJyYmIiAiOHDnC9u3befvtt+nZs2e+p88Ls3btWr766isOHjzI2bNnWbx4Mbm5uTRo0AAAX19ffv31V86cOcOlS5eKnK/oqaeeYv/+/SxevJiTJ0/y/vvvc+TIEeP+4vrj4eGBs7MzGzdu5MKFC1y7dg0wrHE9depUZsyYwZ9//snhw4dZuHAhX3zxBQA9evSgQoUK9O3bl6NHj7J+/XqmTZtm+f8QIe4jkhisSFEgMhJatDC9bKTRGLZbtDDsL4tZJry9vdm9ezc5OTl06tSJJk2aMGzYMKpUqWJ8ynfixIm88847/Pe//6Vhw4a8/PLLXLx4EQAXFxc2bNjAP//8Q/PmzQkPD6dDhw7MnDnT7Bjc3d1ZuXIlTz31FA0bNmTOnDl8//33xgkSR40ahZ2dHY0aNaJmzZokJSUV2lanTp2YOHEiY8aMoXnz5qSlpZncylxcfypWrMhXX33FN998g7e3N127dgWgV69eREZGsmjRIh599FHatWvHokWLjGcMlStXZs2aNRw9epRmzZoxYcKEAi/PCVGeKOoDdhG1qAWxi1vA3dzF41W14A//wsrvNeb2835Xmv0s7r1Ulkq6ePz9RvpZtKI+++5Ufv/V21BhH/73Q1IQQghJDEIIIUxIYhBCCGFCEkMBHrBhF1EK5D0k7meSGG6TN5BjyUpHQhQk7z1UngdBRfklTz7fxs7ODnd3d5NbNm9/yjc3N5esrCwyMjLK/d060s+SUVWV9PR0Ll68iLu7u83XexaiJCQx3KFWrVoAxuRwO1VVuXnzJs7OzuV+yUvp591xd3c3vpeEuN9IYriDoih4eXnh4eFhMhcPGO4f3rlzJ23bti3Xlwikn3fH3t5ezhTEfU0SQyHs7Ozy/eO2s7MjOzsbJyencv2BKf0U4sFWfi8gCyGEKBFJDEIIIUxIYhBCCGFCEoMQQggTkhiEEEKYkMQghBDChCQGIYQQJmyaGKZMmULz5s1xdXXFw8OD559/nhMnThR5jFarRVGUfD/Hjx8vo6iFEKJ8s2li2LFjB4MHDyY2NpaYmBiys7MJDQ01WYC+MCdOnCAlJcX4U79+/TKIWAghyj+Ln3zu3bs3ffr0oW3btnf94hs3bjTZXrhwIR4eHvz222/Ftu/h4YG7u3uxr5GZmUlmZqZxOzU1FTBMh3DnlBfFyatv6XH3G+ln+SL9LF9K2k9L6lucGNLS0ggNDUWj0fDGG28QERGBj4+Ppc0U6Nq1awBUq1at2LrNmjUjIyODRo0a8d5779G+ffsC602ZMoXJkyfnK9+8eTMuLi4lijMmJqZEx91vpJ/li/SzfLG0n5YsJ6CoJVhR5PLlyyxZsoRFixZx5MgRnn76afr27UvXrl1LPOeMqqp07dqVK1eusGvXrkLrnThxgp07dxIYGEhmZiZRUVHMmTMHrVZb4FlGQWcMGo2GS5cuFbsg9p30ej0xMTF07NixXM+tI/0sX6Sf5UtJ+5mamkqNGjW4du1asZ99JZpEr3r16gwbNoxhw4YRHx/PggUL6NmzJ5UrV+b1119n0KBBFl/zHzJkCL///ju//PJLkfUaNGhAgwYNjNvBwcHodDqmTZtWYGJwdHTE0dExX7m9vX2J3zx3c+z9RPpZvkg/yxdL+2lJ3bsafE5JSWHz5s1s3rwZOzs7wsLC+OOPP2jUqBFffvml2e28/fbb/Pzzz2zfvp3atWtbHEfLli05efKkxccJIUQ+KSmwbRvs3Am3Lm8/aCxODHq9nujoaJ599lnq1q3Ljz/+yIgRI0hJSeHbb79l8+bNREVF8cEHHxTblqqqDBkyhJUrV7Jt2zb8/PxK1In4+Hi8vLxKdKwQQgBw+DDqCy+CRgMdOkC7duDjA2++iXr+gq2jK1MWX0ry8vIiNzeXV199lbi4OB577LF8dTp16mTWHUODBw9m6dKl/PTTT7i6unL+/HkAqlSpgrOzMwDjxo0jOTmZxYsXAzB9+nR8fX1p3LgxWVlZLFmyhOjoaKKjoy3tihBCGOzdy6EOIxmgzmHF5OfRdA+GrCyIjkY3PZrwb1OIXAMBHT1tHWmZsDgxfPnll3Tr1g0nJ6dC61StWpXExMRi25o9ezYAISEhJuULFy6kd+/egOFyVVJSknFfVlYWo0aNIjk5GWdnZxo3bsy6desICwuztCtCCAFZWagvhTPALoa4640IWRCAthdo6oPOrTEh88eRcMWeAd2OE3vFk3K82q2RxYmhZ8+eVntxc26IWrRokcn2mDFjGDNmjNViEEKULTXlPMr8ebBhA9y8CXXrQp8+qJ3DUCpauCRqZibqjytQlkTB1aswbhzMmQM9e6JWcTfvQ3zlSpSUc6zYUpGQAZCQACEhEBUFPXtCQpI9/h5prLjYEeXkVnj44RL0+v5icWJ48cUXCyxXFAUnJyfq1atHjx49TO4cEkIIgEOfbmTAuGqscPgWTdfHoXp12LcP3XODCK+0gcg13gS0L/45JgBOnuTQUyMY8NdEVrR0o1bzW3dCTpiA7r1vCPfeQ+QyNwICimlnzRpo0QJNh4fRag1JISEBWrc27Pb3B+1GezQBl2HtWhg5soS9v39YPPjs5ubGtm3bOHDgAMqtdBwfH8+2bdvIzs5m+fLlBAQEsHv3bqsHK4S4f6mbYxjwblXi1BaEeB1HN205zJqFbuU+Qrz/JO5GEwY8ew41y4wndP/5B7XD0wy49DFxPEHIxR9IfucLAJJjjhKi30zccTcG9Eyn2AsT169DjRqAYdw5Ksp0d1QUaOo7gZsbmDFdT3lgcWKoVasWPXr0ICEhgejoaFauXMnp06d5/fXXeeihhzh27BgRERGMHTu2NOIVQtynlEnvsyLoU/z9VRLO2BESAnv23PqGfs4Zf58MVqR3RvlpdfGNzZ2LcvECK7bXwN/f8A0/b5gx7A1PEm5641/xLCseerf4y0kaDRw+DDk56HSGy0e369kTdHEp8PffhroPAIsTw/z58xk+fDgVKvx7aIUKFXj77beJjIxEURSGDBnCkSNHrBqoEOI+dvQo7N2LZtzraLWK8cO8dWvDb39/0O51QtPGD+bOLb69efPg5ZfRtPRBqzUcf+aMYdeZM7fae3cTmvXfGMYeitK7N+h06OZuNF5G8veH3bsxxhnSyQGdU3146aW7+SvcNyxODNnZ2QVOcX38+HFycnIAcHJyMl5mEkIITp0y/G7duvDLNRrDfmPdwqgqnD4NrVoBRVz++U9Twy2nOl3R7QUFoT7TmfAhnv8mKa2hee12Ff+aqSRcrU64ewxqZVezu3w/K9FdSX379mX8+PE0b94cRVGIi4vjk08+oVevXoBhOu3GjRtbPVghxH0qb1qa1FR0WZ4FXq7RakGTmgpF3AoPgKIY2ktLAyj08o92ciYaKL49QFn2PZHthzMgfiAranyGZlEAZGaiiY5G+/d1wmvuIHKt7wNxqyqU8DkGT09P/ve//3HhguFpQE9PT0aMGGEcVwgNDeWZZ56xbqRCiPtXcDBUqoRu9lpCfhph/GZuvCU0AULaqWiv7Ubz2tPFt/f00/Ddd+i6v0NIe4WEBGjY0LDL1xeOHYOQtxqirR2Mxt+/+PaqVCHg10hiV61GibwKX38Ndnbw5JNoZr9FbFs/lAoPSFbAwsSQnZ3Nd999R9++fZkwYYJxbYM7Z+qrU6eO9SIUQtz/3NxQX+9J+FdtScj593KNRsOtW0RVEhIUwvmG2IFuFPsRPHgwaufOhLf7m4QzHvj7w/r1cOiQ4XeH1jdJOOdBeNUVxFawK749AHt7lO7doHu3fLsenJRgYNEYQ8WKFXnrrbeM01i7ublZPHW1EOLBpEz5hEjfT2hh9xva7rPQVEwxXK5J2o22wUBa8CuRw4+hNGpYfGOdOqEMGkTkmY60qJmI9us/8KmZBYDPgg/RXm5KC7djREbXeGAu/1iTxYPPTzzxBPHx8aURixCiPKtalYC4ucS+PhPNlyPB29tw/f/JJ9Gc3Ebst38S8GVv89pSFJg5k4BpvYi1a42mcxOoWdOwb84cNIO6EHvej4DmDqXWnfLM4jGGQYMG8c477/DXX38RGBhIpUqVTPY3bdrUasEJIcqZatVQFi2EaZ/B9u2Qnm4YFGjTBqWChd9TFQXeeQdl6FDDNNm3JuHkzz/B3f2Bu/xjTRYnhpdffhmAoUOHGssURUFVVRRFMd6yKoQQhapRA7rlv5ZfIvb20KkT6PWGAYY7vqwKy1mcGMyZNVUIIcT9y+LEULdu3dKIQwghxD2iREt7RkVF0bp1a7y9vTl79ixgWEDnp59+smpwQgghyp7FiWH27NmMHDmSsLAwrl69ahxTcHd3Z/r06daOTwghRBmzODH83//9H3PnzmXChAnY2f27qEZQUBCHDx+2anBCCCHKnsWJITExkWbNmuUrd3R05MYDMle5EEKUZxYnBj8/Pw4ePJivfMOGDTRq1MgaMQkhhLAhi+9KGj16NIMHDyYjIwNVVYmLi+P7779nypQpzJs3rzRiFEIIUYYsTgxvvPEG2dnZjBkzhvT0dHr06IGPjw8zZszglVdeKY0YhRBClKES3a7av39/zp49y8WLFzl//jw6nY6+ffta3M6UKVNo3rw5rq6ueHh48Pzzz3PixIlij9uxYweBgYE4OTnh7+/PnDlzStINIYQQBShRYshTo0YNPDw8Snz8jh07GDx4MLGxscTExJCdnU1oaGiRg9iJiYmEhYXRpk0b4uPjGT9+PEOHDiU6OrrEcQghhPiXxZeSLly4wKhRo9i6dSsXL15EVVWT/ZbMlbRx40aT7YULF+Lh4cFvv/1G27ZtCzxmzpw51KlTx/jMRMOGDdm/fz/Tpk3jpQdkPVYhbOLKFcMKOIoCjRpBlSq2jkiUEosTQ+/evUlKSmLixIl4eXlZdW3na9euAVCtWrVC6+zdu5fQ0FCTsk6dOjF//nz0ej329vYm+zIzM43rRwDGxYX0ej16vd6i+PLqW3rc/Ub6Wb7cdT/PnoWpUyE6GvL+Lbm4GCbBGzcOvLysFOndkf+f5h1nDkW98yt/MVxdXdm1axePPfaYRUEVR1VVunbtypUrV9i1a1eh9R5++GF69+7N+PHjjWV79uyhdevWnDt3Dq873qSTJk1i8uTJ+dpZunQpLi4u1uuAEELcw/JuFrp27VqxC6xZfMag0WjyXT6yhiFDhvD777/zyy+/FFv3zrOUvHgKOnsZN24cI0eONG6npqai0WgIDQ21ePU5vV5PTEwMHTt2zHdmUp5IP8uXEvdTVSE4mCMZ9RnqtoCo7+3x8fl3d3L8RXp2ushX9b6iyZ5I6wduIfn/WbS8qyXmsDgxTJ8+nXfffZdvvvkGX19fSw8v0Ntvv83PP//Mzp07qV27dpF1a9Wqxfm8BTluuXjxIhUrVqR69er56js6OuLo6Jiv3N7evsRvnrs59n4i/SxfLO7n1q2oBw4wsOF24mJd6NDh33WadTro8KoPCVd9GLh/ILHxB1FaNC+12C0h/z8Lr2+uEi3Uk56ezkMPPYSLi0u+F/vnn3/MbktVVd5++21WrVqFVqvFz8+v2GOCg4NZs2aNSdnmzZsJCgp6IN4MQpSZn35C8fNjxUZXQtpDQgKEhEBUFPTsadj291dZcfVNlDVd4B5JDOLuleiMwVoGDx7M0qVL+emnn3B1dTWeCVSpUgVnZ2fAcCkoOTmZxYsXAzBw4EBmzpzJyJEj6d+/P3v37mX+/Pl8//33VotLCAFcvw6enmjqKGi1hqSQkACtWxt2+/uDVqug6ZQFaWm2jFRYmcWJISIiwmovPnv2bABCQkJMyhcuXEjv3r0BSElJISkpybjPz8+P9evXM2LECL7++mu8vb356quv5FZVIazNxwdWr4abN9FonImK+jcpgOHMQeN2zXDX0u2DD+K+Z/YDbj/88ANZWVnG7TNnzpg8s5Cens7//vc/i15cVdUCf/KSAsCiRYvQarUmx7Vr144DBw6QmZlJYmIiAwcOtOh1hRBm6NXL8OzCd9+h0xkuH92uZ0/Qff4DZGXBa6/ZJkZRKsxODK+++ipXr141bjdt2tS4ehtAWloa48aNs2pwQggbql8fXnkF3dDPCHki/daYAuzebfidkAAhH3ZA120keHvbOlphRWYnhjtvUS2NW1aFEPcWde48wu1/IiHFBX+nZLThM2m1/WO0lZ/Fn9Mk4E/4qSnIx0H5cldzJQkhyjelciUit9WjRb1/0AaNRjPvffjiCzTeOWjnnaZFC5XIuRWw4gQI4h5g8eCzEOLBEhBYkdg/q6EoS03KNUBsHyQplEMWJYZNmzZR5dbEWbm5uWzdupUjR44AmIw/CCHKl8I+/CUplE8WJYY7b1V98803TbatOaGeEEII2zA7MeTm5pZmHEIIIe4RMvgshBDChCQGIYQQJiQxiAdLZiYsXQodOkBAgKFswgQ4edLytlQV9u41PALcoIHhgbBu3WDrVkp0Y79OBxMnGuLy94c2bWDePChiqdtCpafDggXQti00bWoo++ADuG16GSEKI4lBPDiSkyEoCPW11wwf3C++aCj/7jt45BHUr2eZ31ZODgwYgNqqFezZA//5Dzz/vGHpy6efRn3hRcjIML+95ctRH6oHM2ZAYCC8/DK4uRleo3ETOHHC/LZOnYKmTVH79oNKlSBvHrHISKhXD3XJd+a3JR5IkhjEgyErCzp35tDf3rRsch3dt9vg/fcN+44fRxfxHi2HBHLo8y3mtTd+PIfm76el3wV0207CF1/AZ5/B4cPovllPy5/Hc6j7x+a1tXMnh3p8Sku3P9D9es7wTX/KFFi3Dp32NC0v/MShkGFwa+nbIqWlQWgoh7Ib0bLpDXSRG/7t54kT6LoOoWXPehyaG2debOKBJIlBPBhWrkQ9fJgBNVYSd6QSISGGEwiA5MtOhOyYRBxPMGCiJ2puMZeBLl9GnfEVA7zXEJfoQchTFdDpDLt0fymEfNqZOLU5A9Y8i3rqdLGhqR9+xACnxcRdrkfIs5X/bUsHIW/4EZfRlAHnP0BduKj4fi5ejHo2iQHuPxD3u7NpP69WIuTA54Z+vuMq01iIQpmVGKpWrUq1atXM+hHinrRgAUq7dqzYUMk4AVxYmGFXWBgkJCj4e6Wz4mYYyoHfim5r2TKU3BxWrHH6dzK5EMMVpbw1C/z9clnh1hfl20VFt6XToWyJYcVHxwtvyx9WPLsIZcF88/r5fFeT2PL10yONFWmhKIkJxbcnHkhmPcdw++I8ly9f5qOPPqJTp04EBwcDsHfvXjZt2sTEiRNLJUgh7tqZM9C1KxoNxkVnzpz5d5e/P2hXZ6Fp+pdhfYGgoMLbOnsWfH3RNKtRxAI2FdD0qGqoW5Rbg8GaZxqjDS+sLdAs94cPlhTfz7NnoVu3ovu58BKadrf66e9ffJvigWNWYrj9ieeXXnqJDz74gCFDhhjLhg4dysyZM9myZQsjRoywfpRC3C0XF7i17KxGY1hk5umn/90dFQUa50uGjVurBxbK2RmuXoXcXDSaCgUvYKPB8HqNGhXfFoa6moYU3ZaLS/H9dHYuvp92Fw0b5rQnHkgWjzFs2rSJZ555Jl95p06d2LLFzIE7Icpa584QHQ03bhS+6MzMn6ByZXjyyeLb+vtv2LSp8LbW/Q5Hj/57Hacwjz5qWMsgKqrwts7kGO6cKq6tvNiWLoXs7MLbm7UGPD2hWbPi2xMPJIsTQ/Xq1Vm1alW+8tWrV1O9enWrBCWE1b35Jly/jm7gx4SEqCQkgK+vYZev761r+1+9iO6FoYbbRIvyxBMQGIhu2DRC2uYUvIBNeHV0Pi0Nt7EWxd4eBg5EtyCGkJY3C27r8WvoknJh0KDi+zl4MCQnoxvxReH9jOqD7uVR4OBQfHvigWTxtNuTJ0+mb9++aLVa4xhDbGwsGzduZN68eVYPUAir8PVFnfMN4f2bkICCf60brI9K49BfsL7TV3Q4/iIJqh/hRz8gVi1m1lBFQY1aQnjTGyRk2+Ff/RrapTfQ1FHQDtxByIRWJGTUIbxKDLF2FSluakl19BjCp4WTcM4Z/yqX0M65hKZeNbQfniCkf30SrtQivPavxAZ6F9sWAQGo//uM8DFtDP30Smf9kjQO6WB9+8/ocPwVElR/wveMLL6f4oFl8RlD79692bNnD+7u7qxcuZLo6GiqVKnC7t27TdZqFuJeo/TrS+SMDFq4HEF7/hF82hgGXn2++xRtxEJaBOYQOd/OrA9LpeEjRK7yoEXVk2ivBKBp6QPe3mjG9kDb5r+0aJJO5NLK5rXl5EhkjD8tvHRoaY8mtCF4eqJ5rS1an9do8dAlItd6m/0hroweReTUK7Rw/h1tSgN8nvQz9HPVTLRvLqNFUC6R82RxHVG4Ei3U88QTT/Ddd/L0pLj/BAxtR+zboBxehz4x0VB44gSaqlUt/gYd8KyG2MugnN8LBw5Abi48+igaX1/L22rhSGyyBiUjznCvaloa+PigCQoiFsXiD/GAsc8QO1pFiV+N/q+//u2nq6ucKYhilSgxnD59moULF5KQkMD06dPx8PBg48aNaDQaGjdubO0YhbAqRcEwf1DDhrB+vWHAmZJ9WCoK4OWVbyyhxG05Oxvmcbq93PKmDMdVUAzTazRtauink1OJYxMPFosvJe3YsYNHH32UX3/9lejoaK5fvw7A77//zvt5j96baefOnXTp0gVvb28URWH16tVF1tdqtSiKku/n+PHjlnZDCCFEISxODO+++y4fffQRMTExONx2V0P79u3Zu3evRW3duHGDgIAAZs6cadFxJ06cICUlxfhTv359i44XQghROIsvJR0+fJilS5fmK69ZsyaXL1+2qK3OnTvTuXNnS0PAw8MDd3d3i48TQghRPIsTg7u7OykpKfj5+ZmUx8fH4+PjY7XAitKsWTMyMjJo1KgR7733Hu3bty+0bmZmJpmZmcbt1NRUAPR6PXq93qLXzatv6XH3G+ln+SL9LF9K2k9L6lucGHr06MHYsWP58ccfURSF3Nxcdu/ezahRo+jVq5elzVnEy8uLyMhIAgMDyczMJCoqig4dOqDVamnbtm2Bx0yZMoXJkyfnK9+8eTMuJZwSICYmpkTH3W+kn+WL9LN8sbSf6enpZtdVVNWyyXf1ej29e/dm2bJlqKpKxYoVycnJoUePHixatAg7OzuLgjUGoiisWrWK559/3qLjunTpgqIo/PzzzwXuL+iMQaPRcOnSJdyKe8L1Dnq9npiYGDp27Ii9vb1Fx95P7ql+Xr2KOnQYypqfDU/qurvDpUtgZ4f6ek+UqVNK/ATvPdXPUiT9LF9K2s/U1FRq1KjBtWvXiv3ss/iMwd7enu+++44PPviA+Ph4cnNzadasmc0GgFu2bMmSJYXPOuno6Iijo2O+cnt7+xK/ee7m2PuJzfuZlsahNkMYcGoMKz76D5ohXQ23ll66hG7acsL/15zIQ+8SsO1LqFiiO6+Be6CfZUT6Wb5Y2k9L6pb4X9NDDz3EQw89VNLDrSY+Ph4vLy9bhyFKgfr5Fww4OYq43EBC5gaifQ00lUF3swYhPw4mQYUBu1Rily1Hef01W4crRLlhVmIYOXKk2Q1+8cUXZte9fv06p06dMm4nJiZy8OBBqlWrRp06dRg3bhzJycksXrwYMKwL4evrS+PGjcnKymLJkiVER0cTHR1t9muK+0R2NsrcSFa8mkHI3ubGBWyiogwzhBoXsKn1JcpsHUhiEMJqzEoM8fHxZjWmWPhI5f79+03uKMpLQBERESxatIiUlBSSbi1kApCVlcWoUaNITk7G2dmZxo0bs27dOsLMmY5Y3F/OnIFz59BEPIV2ShEL2KxpC0OGGKajqCAr1QphDWYlhu3bt5fKi4eEhFDU2PeiRYtMtseMGcOYMWNKJRZxj8nJMfx2cDAuOFPgAjaOjqCqyALGQliPfMUS9yaNBlxdYcuWwhec0QExMfDII1DCu+GEEPmVaPB53759/PjjjyQlJZGVlWWyb+XKlVYJTDzgXFygVy90s9YQEjWJhLN2+PubjjGEtM5Ce+5XNJ8Pt3W0QpQrFp8xLFu2jNatW3P06FFWrVqFXq/n6NGjbNu2jSpVqpRGjOIBpY4ZS3jqAkNS8MlAu12lVSvQbsvFv1Y6CToHwh1+Qu3T19ahClGuWJwYPvnkE7788kvWrl2Lg4MDM2bM4NixY3Tv3p06deqURoziAaXU0RD5gzstnA6hTa6P5j9NISwMzVP10Z5vQIvKfxC5xhvFtbKtQxWiXLE4MZw+fZr/3Jp73tHRkRs3bqAoCiNGjCAyMtLqAYoHW8AL/sSmNUGzdg4EBRmecu7YEc2u74m91oiADjVsHaIQ5Y7FYwzVqlUjLS0NAB8fH44cOcKjjz7K1atXLZqLQwhzKRXtDAvh3LkYjo3iEaK8szgxtGnThpiYGB599FG6d+/OsGHD2LZtGzExMXS4Y+UpIYQQ9x+LE8PMmTPJyMgAYNy4cdjb2/PLL7/w4osvMnHiRKsHKIQQomyV6FJSngoVKshDZ0IIUc5YPPi8fv16Nm3alK988+bNbNiwwSpBCSGEsJ0SrfmckzddwW1yc3N59913rRKUEEII27E4MZw8eZJGjRrlK3/kkUdMZkoVQghxf7I4MVSpUoWEhIR85adOnaJSpUpWCUoIIYTtWJwYnnvuOYYPH87p06eNZadOneKdd97hueees2pwQgghyp7FieGzzz6jUqVKPPLII/j5+eHn50fDhg2pXr0606ZNK40YhRBClCGLb1etUqUKe/bsISYmhkOHDuHs7EzTpk1p27ZtacQnhBCijJVo2m1FUQgNDSU0NBSAq1evWjMmIYQQNmTxpaRPP/2U5cuXG7e7d+9O9erV8fHx4dChQ1YNTgghRNmzODF88803aDQaAGJiYoiJiWHDhg107tyZ0aNHWz1AUUZu3oSFC6FVK/DzM5QNGACxsZa3paqwfTt06wZeXlCjBrRrB0uXwh0LOwkh7j0WJ4aUlBRjYli7di3du3cnNDSUMWPGsG/fPqsHKMpASgo88YRhwRt3d3j7bUP5r79CcDDq6DHmr6mcmwtvvon61FPwxx/Qvz+MGAEVK8Jrr6G2aQv//FNqXRFC3D2LE0PVqlXR6XQAbNy4kaeffhoAVVULfCJa3ONycuDZZzl0wZOWTa6j+2Y9jBxp2Bcfj25iJC2nvcShd783r70PPuDQ3Dha+l1At/EP+OADmDABtm5Ft/o3Wh74mkPPjDU/0QghypzFg88vvvgiPXr0oH79+ly+fJnOnTsDcPDgQerVq2f1AEUx/v4bVq2Cy5ehenV44QWoWdP84zduRD1wgAENU4k74kJICGzdatiVnFKBDt/1JwEY8KU9sR/qURzsC2/r+nXUL75kQK3DxCV6ENIetFrQaECng5CRj5OQDQP29SN2byxKq+C76LgQorRYfMbw5ZdfMmTIEBo1akRMTAyVKxuWVUxJSWHQoEEWtbVz5066dOmCt7c3iqKwevXqYo/ZsWMHgYGBODk54e/vz5w5cyztQvmQnm4YA6hdGwYNgi++MPyuXdtw+cbcRZMWLUJp1owVGyvj7w8JCRAWZtgVFmbY9q+dyQp9V5QtMUW3tXo1yvU0VqysYGwrJAT27DH8TkgAf3+VFXXeQVm08G56L4QoRRafMdjb2zNq1Kh85cOHD7f4xW/cuEFAQABvvPEGL730UrH1ExMTCQsLo3///ixZsoTdu3czaNAgatasadbx5UZWFnTpArGxqB9+hNK3j+Fs4fJlWLAAJk1CPXUaZeMGcHQsui2dDh57DE0dBa3W8AF+5oxh15kz4O8P2u0OaHyT4a+/im+ralU0wbWNbSUkQOvWht3+/qDVKmiG1oTk5Lv5CwghSpHFZwwAUVFRPPnkk3h7e3P27FkApk+fzk8//WRRO507d+ajjz7ixRdfNKv+nDlzqFOnDtOnT6dhw4b069ePPn36PHhPXM+bBzt2cOj/dtIyejS69OqG8urVYfRodN9uo6V2KocmrSq+LVdXuHgRMFzyiYoy3R0VBRrnS4YxgeLmwnJ1hevXIT298LY0wIULxbclhLAZi88YZs+ezX//+1+GDx/Oxx9/bBxwdnd3Z/r06XTt2tXqQebZu3ev8aG6PJ06dWL+/Pno9Xrs7fNf/87MzCQzM9O4nZqaCoBer0ev11v0+nn1LT3OqlQV5s9HfSmcIQubcviwnk6dYP168PExfBEP++/jnHGGIZEObJ2UhVKhiNWRn3vOMDj8118kZ3vSrx84Oxv65+ysp18/WP/SSnzc3aFDByiq7888A2PHwvLlJLd//VZb/+7u1w/Wz0zA5+BBw2UvW/4duUf+f5YB6Wf5UtJ+WlJfUVXLbg9p1KgRn3zyCc8//zyurq4cOnQIf39/jhw5QkhICJcuXbIoWGMgisKqVat4/vnnC63z8MMP07t3b8aPH28s27NnD61bt+bcuXN4eXnlO2bSpElMnjw5X/nSpUtxcXEpUaxCCHG/SU9Pp0ePHly7dg03N7ci61p8xpCYmEizZs3ylTs6OnLjxg1Lm7OYoph++83La3eW5xk3bhwj826/xHDGoNFoCA0NLfaPcye9Xk9MTAwdO3Ys8OykTFy6BA89BEuWQJcuhjOEsH/HBQB8fWH9O1vxeftFOH3a8IBZEdSYLXToVpXf1EB8a6Sx5tuLHEk9QZOtx+gyP5wzal0CH8tmq7YihfyZ/23rwkU6PHqR3zKb4FvlCusXXsCnjh3JP+0nbGobzuhrE/jIdbbGVi62rdJ2T/z/LAPSz/KlpP3Mu1piDosTg5+fHwcPHqRu3bom5Rs2bChwAR9rqlWrFufPnzcpu3jxIhUrVqR69eoFHuPo6IhjAQOw9vb2JX7z3M2xd83DA9zcYNs2ePFFfH0NQw55A7xg2Pb9fp2hnocH2NkV3WZYZ2Z+c5gBQxJYoetIrf9c4sj331NnxVdsek1P+IHxzJztjIODGfHV9mHmKhcGvJzMirTOaDofB8DXzo5NHfsQ/td0Zi6sal5bZcSm/z/LkPSzfLG0n5bUtTgxjB49msGDB5ORkYGqqsTFxfH9998zZcoU5s2bZ2lzFgkODmbNmjUmZZs3byYoKOiBeCMAhg/5/v1hxgx49110am169jSt0vPVbLSXt6AZ3q/4pHBLwOuPEvsaKH/tRn/6NFy7BidOoHF1JVbFom/3ASFViT1fFeV6HBw+bBhLePhhNF5eFrclhCh7FieGN954g+zsbMaMGWO8ZuXj48OMGTN45ZVXLGrr+vXrJsuBJiYmcvDgQapVq0adOnUYN24cycnJLF68GICBAwcyc+ZMRo4cSf/+/dm7dy/z58/n++/NfCq3vBg6FBYvRtemByFZm0k454S/P0QtVunZPZOEJCdCKm5E+1IlNBY0qygYbhuqVcswmu3k9G+5hRQFw11KrVrlLxdC3NNKNO12//796d+/P5cuXSI3NxcPDw8AkpOT8fHxMbud/fv30759e+N23lhAREQEixYtIiUlhaSkJON+Pz8/1q9fz4gRI/j666/x9vbmq6++erCeYQCoWRN16zbCH71BQoYT/g46tPUmo3krDu25K4TY7yZBX5fwgYY58OTDWAhhiRIlhjw1bg1qnj9/no8//ph58+Zx8+ZNs48PCQmhqJuiFi1alK+sXbt2HDhwwOJYyxul3kNE7sllwCtXWdHkczQ3zxkeVJv6CtrGtQnvDpGRkhSEEJYzOzFcvXqVwYMHs3nzZuzt7Xn33XcZMmQIkyZNYtq0aTRu3JgFCxaUZqziDgHNKhB73B1FmW5SrkHOFIQQJWd2Yhg/fjw7d+4kIiKCjRs3MmLECDZu3EhGRgYbNmygXbt2pRmnKERhH/6SFIQQJWV2Yli3bh0LFy7k6aefZtCgQdSrV4+HH36Y6dOnl2J4QgghyprZcyWdO3fO+JyCv78/Tk5O9OvXr9QCE0IIYRtmJ4bc3FyTZwXs7OyoJBOhCSFEuWP2pSRVVendu7fxKeKMjAwGDhyYLzmsXLnSuhEKIYQoU2YnhoiICJPt119/3erBCCGEsD2zE8PChbLilhBCPAhKtFCPEEKI8ksSgxBCCBOSGIQQQpiQxCCEEMKEJAYhhBAmJDEIIYQwIYlBCCGECUkMQgghTEhiEEIIYUISgxBCCBOSGIQQQpiQxCCEEMKEJAYhhBAmJDEIIYQwYfPEMGvWLPz8/HByciIwMJBdu3YVWler1aIoSr6f48ePl2HEQghRvtk0MSxfvpzhw4czYcIE4uPjadOmDZ07dyYpKanI406cOEFKSorxp379+mUUsRBClH9mL9RTGr744gv69u1Lv379AJg+fTqbNm1i9uzZTJkypdDjPDw8cHd3N+s1MjMzyczMNG6npqYCoNfr0ev1FsWbV9/S4+430s/yRfpZvpS0n5bUV1RVVS1q3UqysrJwcXHhxx9/5IUXXjCWDxs2jIMHD7Jjx458x2i1Wtq3b4+vry8ZGRk0atSI9957j/bt2xf6OpMmTWLy5Mn5ypcuXYqLi4t1OiOEEPe49PR0evTowbVr13Bzcyuyrs3OGC5dukROTg6enp4m5Z6enpw/f77AY7y8vIiMjCQwMJDMzEyioqLo0KEDWq2Wtm3bFnjMuHHjGDlypHE7NTUVjUZDaGhosX+cO+n1emJiYujYsSP29vYWHXs/kX6WL9LP8qWk/cy7WmIOm15KAlAUxWRbVdV8ZXkaNGhAgwYNjNvBwcHodDqmTZtWaGJwdHTE0dExX7m9vX2J3zx3c+z9RPpZvkg/yxdL+2lJXZsNPteoUQM7O7t8ZwcXL17MdxZRlJYtW3Ly5ElrhyeEEA8smyUGBwcHAgMDiYmJMSmPiYmhVatWZrcTHx+Pl5eXtcMTQogHlk0vJY0cOZKePXsSFBREcHAwkZGRJCUlMXDgQMAwPpCcnMzixYsBw11Lvr6+NG7cmKysLJYsWUJ0dDTR0dG27IYQQpQrNk0ML7/8MpcvX+aDDz4gJSWFJk2asH79eurWrQtASkqKyTMNWVlZjBo1iuTkZJydnWncuDHr1q0jLCzMVl0QQohyx+aDz4MGDWLQoEEF7lu0aJHJ9pgxYxgzZkwZRCWEEA8um0+JIYQQ4t4iiUEIIYQJSQxCCCFMSGIQQghhQhKDEEIIE5IYhBBCmJDEIIQQwoQkBiGEECYkMQghhDAhiUEIIYQJSQxCCCFM2HyupAeOXg8//wxbt0JWFtSvDxERUKuWrSMTQghAzhjK1vbtqL5+EB4OWi0cPgyTJ4NGgzpqNOTk2DpCIYSQxFBm9uzhUKcxtLweg27jH3D0KPz6KyQnoxv+OS0/D+dQj09tHaUQQkhiKCvq8BEMcFhIXGpDQgY1QqczlOuuVyVk5VDieIIBP3RAPXzEtoEKIR54khjKQnw8yr44Vsw4h78/JCRASAjs2WP4nZAA/n4qK2oOQon8xtbRCiEecJIYykJ8PACaXu3RajEmh9atbyUFf9DuUNB0bgIHDtg2ViHEA08SQ1lQFMPv3Fw0GoiKMt0dFQUajWG/sa4QQtiIJIay0Ly54feaNeh00LOn6e6ePUF3MgM2bvy3rhBC2IgkBnP99ZfhFlOA1FTLjm3SBJ58Et378whpl2u8fLR797+XlUJaZqC75AQDB1o9dCGEsIQkhuIcPIja5TmoUwe6djWUNWgAAwagXrhodjPql9MJP/4hCYkV8Pe+iXa7SqtWoP3hIv7ul0n4x51wr92oDzcopY4IIYR5JDEUZdcuDgUPpOWWj9BNWQKHDhnKR4xAt+JXWtY9x6Etf5vVlBIUSOS3TrRwPIT23MNonqwLjRqhaemD9mZLWvgkE7leI0MMQgibs3limDVrFn5+fjg5OREYGMiuXbuKrL9jxw4CAwNxcnLC39+fOXPmlE5gGRmoL4UzwH4hcRlNCYnsQbK9LwDJr40hxHU/cZmPMaDbP6iqeU0GvP4osTceRbNxHrz6KnTqBNOnozm/j1idDwGPSVYQQtieTRPD8uXLGT58OBMmTCA+Pp42bdrQuXNnkpKSCqyfmJhIWFgYbdq0IT4+nvHjxzN06FCio6OtH9yPP6L8fZEVaxyN4wBhYYZdYWGQkGSPf81UVlx9GiXhtNnNKnYVDAnh00/hyy9h8GBwd5czBSHEPcOmk+h98cUX9O3bl379+gEwffp0Nm3axOzZs5kyZUq++nPmzKFOnTpMnz4dgIYNG7J//36mTZvGSy+9VOBrZGZmkpmZadxOvTVwrNfr0ev1hQe3cSOEhFCrlYatW/WEhcGFC4b6Fy7oadgQ1q+sQK3g6+jXry9Xg8Z5f5ci/z7lgPSzfJF+mnecORRVNfdCiHVlZWXh4uLCjz/+yAsvvGAsHzZsGAcPHmTHjh35jmnbti3NmjVjxowZxrJVq1bRvXt30tPTsbe3z3fMpEmTmDx5cr7ypUuX4uLiYqXeCCHEvS09PZ0ePXpw7do13NzciqxrszOGS5cukZOTg6enp0m5p6cn58+fL/CY8+fPF1g/OzubS5cu4eXlle+YcePGMXLkSON2amoqGo2G0NDQov84I0bAli1w8CDJ5+2MZwwLFsTQp09HPD3tWT/3HD6hjSAyErp3t6D39za9Xk9MTAwdO3YsMNmWF9LP8kX6WbRUC26zt/l6DModF9dVVc1XVlz9gsrzODo64ujomK/c3t6+6D9qz57w9dfoorR0mPoMCQnQsKFhl6enPceO2dPhP5XQ2vmief55KIdvxGL/RuWE9LN8kX4WXt9cNht8rlGjBnZ2dvnODi5evJjvrCBPrVq1CqxfsWJFqlevbt0AW7RA7RhK+Fs1jQ+krV9v2LV+bS7+Na6RcK0G4W6bUV0qWfe1hRDChmyWGBwcHAgMDCQmJsakPCYmhlatWhV4THBwcL76mzdvJigoyPrfEBQF5YflRD76f7TgV7TVX8InaioAPl2D0F5qQguPRCLXeMkdRUKIcsWmt6uOHDmSefPmsWDBAo4dO8aIESNISkpi4K07fMaNG0evXr2M9QcOHMjZs2cZOXIkx44dY8GCBcyfP59Ro0aVToDu7gTsm0fsDzo0VVJh4UJDebNmaH5ZRux5PwKa2fxRECGEsCqbjjG8/PLLXL58mQ8++ICUlBSaNGnC+vXrqVu3LgApKSkmzzT4+fmxfv16RowYwddff423tzdfffVVobeqWkXFiijdwqFbuGG95vXrYf58sLdHThSEEOWRzQefBw0axKBBgwrct2jRonxl7dq144CsWSCEEKVGroMIIYQwIYlBCCGECZtfSiprec89WPKwRx69Xk96ejqpqanl+j5p6Wf5Iv0sX0raz7zPPHMmu3jgEkNaWhoAGo3GxpEIIUTZS0tLo0qVKkXWsdlcSbaSm5vLuXPncHV1LfIJ64LkTaeh0+mKnWvkfib9LF+kn+VLSfupqippaWl4e3tToULRowgP3BlDhQoVqF279l214ebmVq7feHmkn+WL9LN8KUk/iztTyCODz0IIIUxIYhBCCGFCEoMFHB0def/99wucrbU8kX6WL9LP8qUs+vnADT4LIYQompwxCCGEMCGJQQghhAlJDEIIIUxIYhBCCGFCEoMQQggTkhjMNGvWLPz8/HByciIwMJBdu3bZOiSrmj17Nk2bNjU+TRkcHMyGDRtsHVapSE5O5vXXX6d69eq4uLjw2GOP8dtvv9k6LKtLS0tj+PDh1K1bF2dnZ1q1asW+fftsHdZd2blzJ126dMHb2xtFUVi9erVxn16vZ+zYsTz66KNUqlQJb29vevXqxblz52wXcAkV1U+A3r17oyiKyU/Lli2t9vqSGMywfPlyhg8fzoQJE4iPj6dNmzZ07tzZZHW5+13t2rWZOnUq+/fvZ//+/Tz11FN07dqVP/74w9ahWdWVK1do3bo19vb2bNiwgaNHj/L555/j7u5u69Csrl+/fsTExBAVFcXhw4cJDQ3l6aefJjk52dahldiNGzcICAhg5syZ+falp6dz4MABJk6cyIEDB1i5ciV//vknzz33nA0ivTtF9TPPM888Q0pKivFn/fr11gtAFcVq0aKFOnDgQJOyRx55RH333XdtFFHZqFq1qjpv3jxbh2FVY8eOVZ988klbh1Hq0tPTVTs7O3Xt2rUm5QEBAeqECRNsFJV1AeqqVauKrBMXF6cC6tmzZ8smqFJQUD8jIiLUrl27ltpryhlDMbKysvjtt98IDQ01KQ8NDWXPnj02iqp05eTksGzZMm7cuEFwcLCtw7Gqn3/+maCgILp164aHhwfNmjVj7ty5tg7L6rKzs8nJycHJycmk3NnZmV9++cVGUZW9a9euoShKuTwj1Gq1eHh48PDDD9O/f38uXrxotbYlMRTj0qVL5OTk4OnpaVLu6enJ+fPnbRRV6Th8+DCVK1fG0dGRgQMHsmrVKho1amTrsKwqISGB2bNnU79+fTZt2sTAgQMZOnQoixcvtnVoVuXq6kpwcDAffvgh586dIycnhyVLlvDrr7+SkpJi6/DKREZGBu+++y49evQod7Otdu7cme+++45t27bx+eefs2/fPp566ikyMzOt0v4DN+12Sd25doOqqhav53Cva9CgAQcPHuTq1atER0cTERHBjh07ylVyyM3NJSgoiE8++QSAZs2a8ccffzB79mx69epl4+isKyoqij59+uDj44OdnR2PP/44PXr04MCBA7YOrdTp9XpeeeUVcnNzmTVrlq3DsbqXX37Z+N9NmjQhKCiIunXrsm7dOl588cW7bl/OGIpRo0YN7Ozs8p0dXLx4Md9ZxP3OwcGBevXqERQUxJQpUwgICGDGjBm2DsuqvLy88iW6hg0blqsbCfI89NBD7Nixg+vXr6PT6YiLi0Ov1+Pn52fr0EqVXq+ne/fuJCYmEhMTU+7OFgri5eVF3bp1OXnypFXak8RQDAcHBwIDA4mJiTEpj4mJoVWrVjaKqmyoqmq1U9N7RevWrTlx4oRJ2Z9//kndunVtFFHpq1SpEl5eXly5coVNmzbRtWtXW4dUavKSwsmTJ9myZQvVq1e3dUhl4vLly+h0Ory8vKzSnlxKMsPIkSPp2bMnQUFBBAcHExkZSVJSEgMHDrR1aFYzfvx4OnfujEajIS0tjWXLlqHVatm4caOtQ7OqESNG0KpVKz755BO6d+9OXFwckZGRREZG2jo0q9u0aROqqtKgQQNOnTrF6NGjadCgAW+88YatQyux69evc+rUKeN2YmIiBw8epFq1anh7exMeHs6BAwdYu3YtOTk5xjP9atWq4eDgYKuwLVZUP6tVq8akSZN46aWX8PLy4syZM4wfP54aNWrwwgsvWCeAUrvfqZz5+uuv1bp166oODg7q448/ru7YscPWIVlVnz59jP2rWbOm2qFDB3Xz5s22DqtUrFmzRm3SpInq6OioPvLII2pkZKStQyoVy5cvV/39/VUHBwe1Vq1a6uDBg9WrV6/aOqy7sn37dhXI9xMREaEmJiYWuA9Qt2/fbuvQLVJUP9PT09XQ0FC1Zs2aqr29vVqnTh01IiJCTUpKstrry3oMQgghTMgYgxBCCBOSGIQQQpiQxCCEEMKEJAYhhBAmJDEIIYQwIYlBCCGECUkMQgghTEhiEEIIYUISgxBCCBOSGIQQQpiQxCCEEMLE/wOqlYMn4A6NjQAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Ising', 4, n=40, xticks=[0, 3, 6, 9, 12, 15])\n",
    "plt.savefig('reconstructed-H-Ising-L=4.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "E_gnd = -0.00036509683412850057\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Ising', 8, n=40)\n",
    "plt.savefig('reconstructed-H-Ising-L=8.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "E_gnd = -0.0009337376520369622\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Ising', 12, n=40)\n",
    "plt.savefig('reconstructed-H-Ising-L=12.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "E_gnd = -0.0004870672334017057\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Potts', 6, n=40)\n",
    "plt.savefig('reconstructed-H-Potts-L=6.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "E_gnd = -1.4996312211257953e-58\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Heisenberg', 4, n=40, xticks=[0, 3, 6, 9, 12, 15])\n",
    "plt.savefig('reconstructed-H-Heisenberg-L=4.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "E_gnd = 2.6645352591003757e-15\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Heisenberg', 8, n=40, yticks=[0, 0.5, 1, 1.5])\n",
    "plt.savefig('reconstructed-H-Heisenberg-L=8.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "E_gnd = 3.4638958368304884e-14\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Heisenberg', 12, n=40, yticks=[0, 0.5, 1, 1.5])\n",
    "plt.savefig('reconstructed-H-Heisenberg-L=12.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "E_gnd = -1.9874162444961003e-16\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('XX', 4, n=40, xticks=[0, 3, 6, 9, 12, 15])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "E_gnd = 6.4244773776404455e-15\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('XX', 8, n=40)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "phys",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.8"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "ba0a27046ae1f5e516bf7573ec6a9bd34a8cc7c6e1dd1e8743910c686fcb29e1"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/4-check-P-from-state-spectrum.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Goal: test the reconstructed momentum operator Eq. (30) for different models\n",
    "\n",
    "## Models:\n",
    "1. critical Ising model (c=1/2): $\\sum - Z - XX$\n",
    "2. critical three-state Potts model (c=4/5): $\\sum - Z_3 - Z_3^\\dagger - X_3 X_3^\\dagger - X_3^\\dagger X_3$\n",
    "3. XX model (c=1): $\\sum XX + YY$\n",
    "4. Heisenberg model (c=1): $\\sum XX + YY + ZZ$\n",
    "\n",
    "## Usage: test(model, L, n=20, rescale=True)\n",
    "Plot the lowest $n$ eigenvalues of $i \\log T$ and the reconstructed momentum of length $L$. \n",
    "If `rescale=True`, we rescale both operators by $\\frac{L}{2 \\pi}$, so that it is easier to compare with the conformal spin $s$. \n",
    "Recall $P_{rec} |\\Delta, s \\rangle \\approx \\frac{2\\pi}{L} s |\\Delta, s \\rangle$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "np.set_printoptions(precision=3, suppress=True, linewidth=np.inf)\n",
    "import matplotlib.pyplot as plt\n",
    "from utils import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def state_to_P(psi):\n",
    "  d = psi.shape[0]\n",
    "  L = len(psi.shape)\n",
    "\n",
    "  rho1 = density_matrix(psi, [0])\n",
    "  rho2 = density_matrix(psi, [0,1])\n",
    "\n",
    "  K1 = K(rho1)\n",
    "  K2 = K(rho2)\n",
    "  \n",
    "  K21 = K2 - 0.5 * extend(K1, [0], [d, d]) - 0.5 * extend(K1, [1], [d, d])\n",
    "  tmp = ncon([K21, K21], [[-5,-6,1,-3],[-4,1,-1,-2]])\n",
    "  P_local = (tmp - np.transpose(tmp, [3,4,5,0,1,2]).conj()) / np.pi**2\n",
    "\n",
    "  return 1j * cyclic_operator(P_local, L)\n",
    "\n",
    "def gen_T(L, d=2):\n",
    "  T = np.zeros([d]*(2*L), dtype=float)\n",
    "\n",
    "  A = np.array(np.meshgrid(*[[0,1]]*L, indexing='ij')).reshape(L, -1)\n",
    "  A = A.T\n",
    "  for s in A:\n",
    "    T[tuple(s) + tuple(np.roll(s, -1))] = 1\n",
    "  return T\n",
    "\n",
    "def test(model, L, n=20, rescale=True, xticks=None, yticks=None):\n",
    "  H = gen_Hamiltonian(model, L)\n",
    "  d = H.shape[0]\n",
    "  psi = ground_state(H)\n",
    "  P = state_to_P(psi)\n",
    "  T = gen_T(L, d=d)\n",
    "\n",
    "  eigvals, eigvecs = np.linalg.eigh((H + 1e-6 * P).reshape(d**L, d**L))\n",
    "  P_eigvals = my_ncon([eigvecs[:, :n].T.conj(), P.reshape(d**L, d**L), eigvecs[:, :n]], [[-1, 2], [2, 3], [3, -1]])\n",
    "  T_eigvals = my_ncon([eigvecs[:, :n].T.conj(), T.reshape(d**L, d**L), eigvecs[:, :n]], [[-1, 2], [2, 3], [3, -1]])\n",
    "\n",
    "  plt.figure(figsize=(4,3))\n",
    "  n = min(n, len(eigvals))\n",
    "  X = np.arange(n)\n",
    "  if rescale:\n",
    "    plt.scatter(X, -np.angle(T_eigvals[:n]) * L / 2 / np.pi, s=50, marker='o', facecolors='none', edgecolors='r', label=r'$\\frac{L}{2 \\pi}$ $i$ $\\log T$')\n",
    "    plt.scatter(X, P_eigvals.real[:n] * L / 2 / np.pi, s=30, marker='x', c='b', label=r'$\\frac{L}{2 \\pi}$ $P$')\n",
    "    plt.ylim(-L/2-0.1, L/2+0.1)\n",
    "  else:\n",
    "    plt.scatter(X, -np.angle(T_eigvals[:n]), s=50, marker='o', facecolors='none', edgecolors='r', label=r'$i$ $\\log T$')\n",
    "    plt.scatter(X, P_eigvals.real[:n], s=30, marker='x', c='b', label=r'$P$')\n",
    "    plt.ylim(-L/2-0.1, L/2+0.1)\n",
    "  plt.grid()\n",
    "  plt.legend(loc='upper left')\n",
    "  plt.xticks(xticks)\n",
    "  plt.yticks(yticks)\n",
    "  plt.tight_layout()\n",
    "\n",
    "def test_mod_pi(model, L, rescale=True, n=20, xticks=None, yticks=None):\n",
    "  '''Note that this simplification only woks when L is even for XX and Heisenberg'''\n",
    "\n",
    "  H = gen_Hamiltonian(model, L)\n",
    "  d = H.shape[0]\n",
    "  psi = ground_state(H)\n",
    "  P = state_to_P(psi)\n",
    "  T = gen_T(L, d=d)\n",
    "\n",
    "  eigvals, eigvecs = np.linalg.eigh((H + 1e-6 * P).reshape(d**L, d**L))\n",
    "  P_eigvals = my_ncon([eigvecs[:, :n].T.conj(), P.reshape(d**L, d**L), eigvecs[:, :n]], [[-1, 2], [2, 3], [3, -1]])\n",
    "  T_eigvals = my_ncon([eigvecs[:, :n].T.conj(), T.reshape(d**L, d**L), eigvecs[:, :n]], [[-1, 2], [2, 3], [3, -1]])\n",
    "\n",
    "  def mod_pi(arr):\n",
    "    '''Add or subtract by pi, so that the value is between -pi/2 and pi/2'''\n",
    "    return np.where(arr > np.pi/2, arr-np.pi, np.where(arr < -np.pi/2, arr+np.pi, arr))\n",
    "\n",
    "  plt.figure(figsize=(4,3))\n",
    "  n = min(n, len(eigvals))\n",
    "  X = np.arange(n)\n",
    "  if rescale:\n",
    "    plt.scatter(X, mod_pi(-np.angle(T_eigvals[:n])) * L / 2 / np.pi, s=50, marker='o', facecolors='none', edgecolors='r', label=r'$\\frac{L}{2 \\pi}$ ($i$ $\\log T$ mod $\\pi$)')\n",
    "    plt.scatter(X, mod_pi(P_eigvals.real[:n]) * L / 2 / np.pi, s=30, marker='x', c='b', label=r'$\\frac{L}{2 \\pi}$ ($P$ mod $\\pi$)')\n",
    "    plt.ylim(-L/4-0.1, L/4+0.1)\n",
    "  else:\n",
    "    plt.scatter(X, mod_pi(-np.angle(T_eigvals[:n])), s=50, marker='o', facecolors='none', edgecolors='r', label=r'$i$ $\\log T$ mod $\\pi$')\n",
    "    plt.scatter(X, mod_pi(P_eigvals.real[:n]), s=30, marker='x', c='b', label=r'$P$ mod $\\pi$')\n",
    "    plt.ylim(-L/4-0.1, L/4+0.1)\n",
    "  plt.grid()\n",
    "  plt.legend(loc='upper left')\n",
    "  plt.xticks(xticks)\n",
    "  plt.yticks(yticks)\n",
    "  plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Ising', 6, n=20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Ising', 8, n=20, yticks=[-4,-3,-2,-1,0,1,2,3,4])\n",
    "# plt.savefig('reconstructed-P-Ising-L=8.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Ising', 10, n=25, yticks=[-5,-4,-3,-2,-1,0,1,2,3,4,5])\n",
    "# plt.savefig('reconstructed-P-Ising-L=10.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Ising', 12, n=40, yticks=[-6,-5,-4,-3,-2,-1,0,1,2,3,4,5,6])\n",
    "# plt.savefig('reconstructed-P-Ising-L=12.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Ising', 8, n=18, yticks=[-3,-2,-1,0,1,2,3])\n",
    "plt.ylim(-3-0.5, 3+0.5)\n",
    "plt.tight_layout()\n",
    "plt.savefig('reconstructed-P-Ising-L=8.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Ising', 10, n=18, yticks=[-3,-2,-1,0,1,2,3])\n",
    "plt.ylim(-3-0.5, 3+0.5)\n",
    "plt.tight_layout()\n",
    "plt.savefig('reconstructed-P-Ising-L=10.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Ising', 12, n=18, yticks=[-3,-2,-1,0,1,2,3])\n",
    "plt.ylim(-3-0.5, 3+0.5)\n",
    "plt.tight_layout()\n",
    "plt.savefig('reconstructed-P-Ising-L=12.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Potts', 5, n=32)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Potts', 6, n=32)\n",
    "plt.savefig('reconstructed-P-Potts-L=6.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Potts', 7, n=32)\n",
    "plt.ylim(-3-0.1, 3+0.1)\n",
    "plt.tight_layout()\n",
    "plt.savefig('reconstructed-P-Potts-L=7.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test('Potts', 8, n=32)\n",
    "plt.ylim(-3-0.1, 3+0.1)\n",
    "plt.tight_layout()\n",
    "plt.savefig('reconstructed-P-Potts-L=8.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test_mod_pi('XX', 8, n=32, yticks=[-2,-1,0,1,2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test_mod_pi('XX', 10, n=32, yticks=[-2,-1,0,1,2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test_mod_pi('Heisenberg', 8, n=32, yticks=[-2,-1,0,1,2])\n",
    "plt.savefig('reconstructed-P-Heisenberg-L=8.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test_mod_pi('Heisenberg', 10, n=38, yticks=[-2,-1,0,1,2])\n",
    "plt.savefig('reconstructed-P-Heisenberg-L=10.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "test_mod_pi('Heisenberg', 12, n=38, yticks=[-3,-2,-1,0,1,2,3])\n",
    "plt.savefig('reconstructed-P-Heisenberg-L=12.pdf', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "phys",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.8"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "ba0a27046ae1f5e516bf7573ec6a9bd34a8cc7c6e1dd1e8743910c686fcb29e1"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/free_fermion.py <==
import numpy as np
from ncon import ncon
from scipy.linalg import schur

def hamiltonian_to_correlation(h, eps=1e-10, T=0):
  # H = (i/4) h_{ij} ci cj
  # C = i <ci cj>
  D, U = schur(h) # h = U D U^{\dagger}
  print("gap = {}".format(np.min(np.abs(np.linalg.eigvalsh(h * 1j)))))
  if T == 0:
    D_new = np.where(D < -eps, 1, 0) + np.where(D > eps, -1, 0)
  else:
    D_new = np.where(D < -eps, np.tanh(-D/T), 0) + np.where(D > eps, np.tanh(-D/T), 0)
  C = U @ D_new @ U.T
  return C

def correlation_to_K(C, inds, eps = 1e-10, const=False, truncate=True):
  # K = i k_{ij} ci cj
  D, U = schur(C[np.ix_(inds, inds)])
  c = 0

  D_new = np.zeros(D.shape)
  if truncate:
    for i in range(D.shape[0]//2):
      n = D[2*i, 2*i+1]
      if np.abs(n) < 1 - eps:
        D_new[2*i, 2*i+1] = - np.log((1+n)/(1-n)) / 4
        D_new[2*i+1, 2*i] = np.log((1+n)/(1-n)) / 4
        c += - np.log((1+n) * (1-n) / 4) / 2
  else:
    for i in range(D.shape[0]//2):
      n = D[2*i, 2*i+1]
      if n > 1 - eps:
        n = 1 - eps
      elif n < -(1 - eps):
        n = -(1 - eps)
      D_new[2*i, 2*i+1] = - np.log((1+n)/(1-n)) / 4
      D_new[2*i+1, 2*i] = np.log((1+n)/(1-n)) / 4
      c += - np.log((1+n) * (1-n) / 4) / 2

  k = np.zeros(C.shape)
  k[np.ix_(inds, inds)] = U @ D_new @ U.T

  if const:
    return k, c
  else:
    return k

def K_to_correlation(K, eps = 1e-10):
  D, U = schur(K)
  D_new = np.where(D < -eps, np.tanh(D), 0) + np.where(D > eps, np.tanh(D), 0)
  C = U @ D_new @ U.T
  return C

def expectation1(C, O, c = 0):
  # c is the constant term
  return ncon([O, C], [[1, 2], [1, 2]]) + c

def expectation2(C, O1, O2, c1 = 0, c2 = 0):
  # c is the constant term
  D = np.eye(C.shape[0]) * 1j # diagonal term
  O1 = O1 - c1 * 1j * np.eye(O1.shape[0]) / O1.shape[0]
  O2 = O2 - c2 * 1j * np.eye(O2.shape[0]) / O2.shape[0]
  return ncon([O1, O2, C+D, C+D], [[1, 2], [3, 4], [1, 2], [3, 4]]) \
        - ncon([O1, O2, C+D, C+D], [[1, 2], [3, 4], [1, 3], [2, 4]]) \
        + ncon([O1, O2, C+D, C+D], [[1, 2], [3, 4], [1, 4], [2, 3]])


==> anc/utils.py <==
import numpy as np
from ncon import ncon
from math import prod

# basic math operations

def h(eta):
  return - eta * np.log(eta) - (1-eta) * np.log(1-eta)

def get_eta(A, B, C, D):
  L = A+B+C+D
  return np.sin(np.pi * A / L) * np.sin(np.pi * C / L) / np.sin(np.pi * (A+B) / L) / np.sin(np.pi * (B+C) / L)

def my_ncon(tensors, connects):
  numbers = list(sorted(set(sum(connects, start=[]))))
  alphabets = [chr(ord('a')+i) for i in range(len(numbers))]

  number_to_alphabet = dict(zip(numbers, alphabets))

  einsum_connects = [''.join([number_to_alphabet[number] for number in connect]) for connect in connects]

  output = []
  for number in numbers:
    if number < 0:
      output.append(number_to_alphabet[number])
  einsum_output = ''.join(reversed(output))

  return np.einsum(','.join(einsum_connects) + '->' + einsum_output, *tensors)

# basic density matrix operations

def get_eigvals(rho):
  shape = rho.shape
  d = prod(shape[:len(shape)//2])
  rho_ = rho.reshape(d, d)
  return np.linalg.eigvalsh(rho_)

def entropy(rho):
  shape = rho.shape
  d = prod(shape[:len(shape)//2])
  rho_ = rho.reshape(d, d)
  D, U = np.linalg.eigh(rho_)
  return sum(np.where(D > 1e-14, - D * np.log(D), 0))

def K(rho):
  shape = rho.shape
  d = prod(shape[:len(shape)//2])
  rho_ = rho.reshape(d, d)
  D, U = np.linalg.eigh(rho_)
  K_ = U @ np.diag(np.where(D > 1e-14, - np.log(D), 1e6)) @ U.T.conj()
  return K_.reshape(shape)

def density_matrix(psi, region):
  n = len(psi.shape)
  m = len(region)
  connect1 = [i for i in range(1, n+1)]
  connect2 = [i for i in range(1, n+1)]
  for i in range(m):
    connect1[region[i]] = -(i+1)
    connect2[region[i]] = -(i+1 + m)

  return ncon([psi.conj(), psi], [connect1, connect2])

def extend(M, region, shape):
  n = len(shape)
  nonregion = [i for i in range(n) if i not in region]
  tensors = [M] + [np.eye(shape[i]) for i in nonregion]
  connectM = [-(i+1) for i in region] + [-(i+1+n) for i in region]
  connects2 = [[-(i+1), -(i+1+n)] for i in nonregion]

  return ncon(tensors, [connectM] + connects2)

def K_psi(psi, ind1):
  shape = psi.shape

  # connection that moves ind1 to front
  connect_to_front = []
  serial1 = 1
  serial2 = len(ind1) + 1
  for i in range(len(shape)):
    if i in ind1:
      connect_to_front.append(-serial1)
      serial1 += 1
    else:
      connect_to_front.append(-serial2)
      serial2 += 1

  # connection that moves ind1 to the original
  connect_to_orig = []
  for i in ind1:
    connect_to_orig.append(-i-1)
  for i in range(len(shape)):
    if i not in ind1:
      connect_to_orig.append(-i-1)

  # psi2: ind1 is at the front
  psi2 = ncon([psi], [connect_to_front])

  # psi3: block ind1 and the rest into two groups
  D = prod(psi2.shape[:len(ind1)])
  psi3 = psi2.reshape(D, -1)

  U, S, Vt = np.linalg.svd(psi3, full_matrices=False)

  Kpsi3 = U @ np.diag(np.where(S > 1e-13, - 2 * S * np.log(S), 0)) @ Vt
  Kpsi2 = Kpsi3.reshape(psi2.shape)
  Kpsi = ncon([Kpsi2], [connect_to_orig])

  return Kpsi

# basic physics functions

def cyclic_operator(O_local, L):
  d = O_local.shape[0]
  l = len(O_local.shape) // 2
  O_local = extend(O_local, list(range(l)), [d]*L)
  O = np.zeros([d]*(2*L), dtype=O_local.dtype)
  for i in range(L):
    O += O_local
    # shift one step
    O_local = ncon([O_local], [list(range(-2, -L-1, -1)) + [-1] + list(range(-L-2, -2*L-1, -1)) + [-L-1]])

  return O

def get_c_model(model):
  if model == 'Ising':
    c = 1/2
  elif model == 'Potts':
    c = 4/5
  elif model == 'XX':
    c = 1
  elif model == 'Heisenberg':
    c = 1
  else:
    raise ValueError("model should be one of 'Ising', 'Potts', 'XX', 'Heisenberg'.")

  return c

def gen_Hamiltonian(model, L):
  I = np.array([[1.0, 0], [0, 1.0]])
  X = np.array([[0, 1.0], [1.0, 0]])
  Y = np.array([[0, -1.0 * 1j], [1.0 * 1j, 0]])
  Z = np.array([[1.0, 0], [0, -1.0]])

  w = np.exp(2j*np.pi/3)
  I3 = np.array([[1.0, 0, 0], [0, 1.0, 0], [0, 0, 1.0]])
  X3 = np.array([[0, 1.0, 0], [0, 0, 1.0], [1.0, 0, 0]])
  Z3 = np.array([[1.0, 0, 0], [0, w, 0], [0, 0, w**2]])

  if model == 'Ising':
    d = 2
    H_local = - np.real(np.kron(Z, I) + np.kron(X, X))
  elif model == 'Potts':
    d = 3
    H_local = - np.real(np.kron(Z3, I3) + np.kron(Z3.T.conj(), I3) + np.kron(X3, X3.T.conj()) + np.kron(X3.T.conj(), X3))
  elif model == 'XX':
    d = 2
    H_local = np.real(np.kron(X, X) + np.kron(Y, Y))
  elif model == 'Heisenberg':
    d = 2
    H_local = np.real(np.kron(X, X) + np.kron(Y, Y) + np.kron(Z, Z))
  else:
    raise ValueError("model should be one of 'Ising', 'Potts', 'XX', 'Heisenberg'.")
  H_local = H_local.reshape([d] * 4)

  return cyclic_operator(H_local, L)

def ground_state(H):
  # TODO: warn if gapless
  shape = H.shape
  d = shape[0] # local dim
  L = len(shape)//2 # total length
  D = d**L # total dim
  H_ = H.reshape(D, D)
  psi = np.linalg.eigh(H_)[1][:, 0] # eigenstate with smallest eigenvalue
  return psi.reshape([d]*L)

